DuVisor: a User-level Hypervisor Through Delegated Virtualization

Today's mainstream virtualization systems comprise of two cooperative components: a kernel-resident driver that accesses virtualization hardware and a user-level helper process that provides VM management and I/O virtualization. However, this virtualization architecture has intrinsic issues in both security (a large attack surface) and performance. While there is a long thread of work trying to minimize the kernel-resident driver by offloading functions to user mode, they face a fundamental tradeoff between security and performance: more offloading may reduce the kernel attack surface, yet increase the runtime ring crossings between the helper process and the driver, and thus more performance cost. This paper explores a new design called delegated virtualization, which completely separates the control plane (the kernel driver) from the data plane (the helper process) and thus eliminates the kernel driver from runtime intervention. The resulting user-level hypervisor, called DuVisor, can handle all VM operations without trapping into the kernel once the kernel driver has done the initialization. DuVisor retrofits existing hardware virtualization support with a new delegated virtualization extension to directly handle VM exits, configure virtualization registers, manage the stage-2 page table and virtual devices in user mode. We have implemented the hardware extension on an open-source RISC-V CPU and built a Rust-based hypervisor atop the hardware. Evaluation on FireSim shows that DuVisor outperforms KVM by up to 47.96\% in a variety of real-world applications and significantly reduces the attack surface.

==> data/app-2vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../app-2vcpu.eps")


==> data/app-4vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../app-4vcpu.eps")


==> data/app-6vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../app-6vcpu.eps")


==> data/app-up/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../app-up.eps")


==> data/draw.sh <==
#!/bin/bash

cd lmbench-up && ./lmbench.py && cd -

cd lmbench-smp && ./lmbench.py && cd -

cd app-up && ./app.py && cd -


==> data/extract_laputa_test.py <==
#!/usr/bin/python3
import sys
import re
import os
def element(arr, index):
    return arr[index] if index < len(arr) else None

def extract_laputa(file_in):
    app_bench_value = {}
    lmbench_bench_value = {}
    with open(file_in, 'r') as fin:
        for line in fin:
            arr = [x for x in re.sub('\s+', ' ', line).split(' ') if x]
            if (element(arr,0) == 'Requests' and "Apache" not in app_bench_value):
                app_bench_value["Apache"] = float(arr[3])
            elif (element(arr,0) == '100' and element(arr, 2) == '100' and "Curl" not in app_bench_value):
                app_bench_value["Curl"] = float(arr[-1][:-1])
            elif (element(arr,7) == 'Net_rate' and "Memcached" not in app_bench_value):
                app_bench_value["Memecached"] = float(arr[-1])
            elif (element(arr,1) == 'bytes' and "Dd" not in app_bench_value):
                app_bench_value["Dd"] = float(arr[-2])
            elif (element(arr,0) == '8.00' and "bw_mem" not in app_bench_value):
                lmbench_bench_value["bw_mem"] = float(arr[-1])
            elif (element(arr,0) == 'AF_UNIX' and "bw_unix" not in app_bench_value):
                lmbench_bench_value["bw_unix"] = float(arr[4])
            elif (element(arr,0) == 'Pipe' and "bw_pipe" not in app_bench_value):
                lmbench_bench_value['bw_pipe'] = float(arr[2])
            elif (element(arr,0) == 'Pagefaults' and "lat_pgfault" not in app_bench_value):
                lmbench_bench_value['lat_pgfault'] = float(arr[3])
            elif (element(arr,0) == 'Select' and "lat_select" not in app_bench_value):
                lmbench_bench_value['lat_select'] = float(arr[4])
            elif (element(arr,0) == 'Simple' and "lat_syscall" not in app_bench_value):
                lmbench_bench_value['lat_syscall'] = float(arr[2])
            elif (element(arr,0) == "Time:" and "Hackbench" not in app_bench_value):
                app_bench_value['Hackbench'] = float(arr[1])
            elif (element(arr,0) == 'real' and "Untar" not in app_bench_value):
                app_bench_value['Untar'] = float(arr[1][2:-1])
            elif (element(arr,1) == 'Requests/sec' and "Fileio" not in app_bench_value):
                app_bench_value["Fileio"] = float(arr[0])
    return app_bench_value, lmbench_bench_value

def get_file_path_name(is_lmbench, is_smp, is_laputa, bench_name):
    path = ""
    if is_lmbench:
        path += "lmbench"
    else:
        path += "app"

    if is_smp:
        path += "-smp/"
    else: 
        path += "-up/"

    path += bench_name

    if is_laputa:
        path += ".laputa"
    else:
        path += ".kvm"

    return path

def dump_to_file(path, value):
    os.makedirs(os.path.dirname(path), exist_ok=True)
    with open(path, 'w+') as fout:
        fout.write( str(value) + "\n" )

def dump_to_files(bench_value, is_lmbench, is_smp, is_laputa):
    for name, result in bench_value.items():
        path = get_file_path_name(is_lmbench, is_smp, is_laputa, name)
        dump_to_file(path, result)


laputa_app_bench_value, laputa_lmbench_bench_value = extract_laputa("raw/" + sys.argv[1]);
kvm_app_bench_value, kvm_lmbench_bench_value = extract_laputa("raw/2021-09-08-13:31:32");

print(laputa_app_bench_value)
print(laputa_lmbench_bench_value)
print(kvm_app_bench_value)
print(kvm_lmbench_bench_value)

dump_to_files(laputa_app_bench_value, False, False, True)
dump_to_files(laputa_lmbench_bench_value, True, False, True)
dump_to_files(kvm_app_bench_value, False, False, False)
dump_to_files(kvm_lmbench_bench_value, True, False, False)



==> data/kvm-impact-2vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if not lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../kvm-impact-2vcpu.eps")


==> data/kvm-impact-4vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if not lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../kvm-impact-4vcpu.eps")


==> data/kvm-impact-6vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if not lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../kvm-impact-6vcpu.eps")


==> data/kvm-impact-up/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("Netperf", True),
        ("iperf3", False),
        #("Nginx", False),
        ("Memcached", False),
        ("FileIO", False),
        ("Hackbench", True),
        ("Untar", True),
        ("CPU-Prime", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if not lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../kvm-impact-up.eps")


==> data/laputa.sh <==
#!/bin/bash

mkdir -p raw

# start firesim
RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
if [[ -z $RET ]]; then
    RET=`aws ec2 start-instances --instance-ids i-007f6bc74bb672c70 | grep running`
fi
while [[ -z $RET ]]; do
    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
    sleep 1
done
echo "Firesim manager started!!!!"

# get ip addr
IP_STRING=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep PublicIp | awk '{print $2}' | paste -d " " - - | cut -d '"' -f 2`
IP=`echo $IP_STRING | cut -d " " -f 1`
echo IP is $IP

# running laputa
echo running laputa benchmark
ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem centos@${IP} "cd firesim && ./scripts-laputa/start.sh laputa"

## running kvm
#echo running kvm benchmark
#ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem centos@${IP} "cd firesim && ./scripts-laputa/start.sh kvm"

## sync remote results
#rsync -avz -e "ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem" -r centos@${IP}:~/firesim/log-laputa/ raw/ 

# stop firesim
aws ec2 stop-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager
RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep stopped`
while [[ -z $RET ]]; do
    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep stopped`
    sleep 1
done
echo "Firesim manager stopped!!!!"

# start firesim to change ip addr
RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
if [[ -z $RET ]]; then
    RET=`aws ec2 start-instances --instance-ids i-007f6bc74bb672c70 | grep running`
fi
while [[ -z $RET ]]; do
    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
    sleep 1
done
echo "Firesim manager started!!!!"

# get new ip addr
IP_STRING=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep PublicIp | awk '{print $2}' | paste -d " " - - | cut -d '"' -f 2`
echo IP addr is $IP_STRING
IP=`echo $IP_STRING | cut -d " " -f 1`
echo IP is $IP

# sync remote firesim files to CI
rsync -avz -e "ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem" -r centos@${IP}:~/firesim/log-laputa/ raw/ 

# stop firesim
aws ec2 stop-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager


# extract data and draw picture
./extract_laputa_test.py `ls -Art raw | tail -n 1`
./draw.sh
./show_picture.sh


==> data/laputa_ci_test.sh <==
#!/bin/bash
export https_proxy=202.120.40.85:11235
export http_proxy=202.120.40.85:11235
mkdir -p raw

# start firesim
RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
if [[ -z $RET ]]; then
    RET=`aws ec2 start-instances --instance-ids i-007f6bc74bb672c70 | grep running`
fi
while [[ -z $RET ]]; do
    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
    sleep 1
done
echo "Firesim manager started!!!!"

# get ip addr
IP_STRING=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep PublicIp | awk '{print $2}' | paste -d " " - - | cut -d '"' -f 2`
IP=`echo $IP_STRING | cut -d " " -f 1`
echo IP is $IP

## running laputa
#echo running laputa benchmark
#ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem centos@${IP} "cd firesim && ./scripts-laputa/start.sh laputa"

## running kvm
#echo running kvm benchmark
#ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem centos@${IP} "cd firesim && ./scripts-laputa/start.sh kvm"

## sync remote results
#rsync -avz -e "ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem" -r centos@${IP}:~/firesim/log-laputa/ raw/ 

## stop firesim
#aws ec2 stop-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager
#RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep stopped`
#while [[ -z $RET ]]; do
#    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep stopped`
#    sleep 1
#done
#echo "Firesim manager stopped!!!!"
#
## start firesim to change ip addr
#RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
#if [[ -z $RET ]]; then
#    RET=`aws ec2 start-instances --instance-ids i-007f6bc74bb672c70 | grep running`
#fi
#while [[ -z $RET ]]; do
#    RET=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep running`
#    sleep 1
#done
#echo "Firesim manager started!!!!"
#
## get new ip addr
#IP_STRING=`aws ec2 describe-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager | grep PublicIp | awk '{print $2}' | paste -d " " - - | cut -d '"' -f 2`
#echo IP addr is $IP_STRING
#IP=`echo $IP_STRING | cut -d " " -f 1`
#echo IP is $IP
RC=1 
while [[ $RC -ne 0 ]]
do
    # sync remote firesim files to CI
    rsync -avz -e "ssh -o StrictHostKeyChecking=no -i ~/Downloads/firesim.pem" -r centos@${IP}:~/firesim/log-laputa/ raw/ 
    RC=$?
done

# stop firesim
aws ec2 stop-instances --instance-ids i-007f6bc74bb672c70 --no-cli-pager


# extract data and draw picture
./extract_laputa_test.py `ls -Art raw | tail -n 1`
./draw.sh
./show_picture.sh


==> data/lmbench-smp/lmbench.py <==
#!/usr/local/bin/python3
import sys
import os

benchmarks = [
        ("bw_file_rd", False),
        ("bw_pipe", False),
        ("bw_unix", False),
        ("bw_mem_wr", False),
        ("lat_pgfault", True),
        ("lat_ctxsw", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_overhead(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (laputa_avg - kvm_avg) / kvm_avg
    else:
        return (kvm_avg - laputa_avg) / kvm_avg

def output():
    with open("./data-lmbench.dat", 'w') as fout:
        fout.write("Benchmark\t\tOverhead\n")
        for bench in benchmarks:
            overhead = get_overhead(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], overhead))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), overhead))

output()
os.system("gnuplot ./draw-lmbench.gp")
os.system("cp ./fig-lmbench.eps ../hist-virt-8-lmbench.eps")


==> data/lmbench-up/lmbench.py <==
#!/usr/local/bin/python3
import sys
import os

benchmarks = [
        ("bw_pipe", False),
        ("bw_unix", False),
        ("lat_pgfault", True),
        ("lat_select", True),
        ("lat_syscall", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_overhead(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (laputa_avg - kvm_avg) / kvm_avg
    else:
        return (kvm_avg - laputa_avg) / kvm_avg

def output():
    with open("./data-lmbench.dat", 'w') as fout:
        fout.write("Benchmark\t\tOverhead\n")
        for bench in benchmarks:
            overhead = get_overhead(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], overhead))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), overhead))

output()
os.system("gnuplot ./draw-lmbench.gp")
os.system("cp ./fig-lmbench.eps ../hist-virt-lmbench.eps")


==> data/scale-mem/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("512MB", False),
        ("1024MB", False),
        ("1536MB", False),
        ("2048MB", False),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../scale-mem.eps")


==> data/scale-vcpu/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("1-vCPU", False),
        ("2-vCPU", False),
        ("4-vCPU", False),
        ("6-vCPU", False),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../scale-vcpu.eps")


==> data/scale-vm/app.py <==
#!/usr/bin/python3
import sys
import os

benchmarks = [
        ("1-VM", True),
        ("2-VM", True),
        ("4-VM", True),
        ("8-VM", True),
        ]

#def avg_tps(bench_name, suffixlower_is_better):

def get_avg(bench_name, suffix):
    avg = 0.0
    filename = bench_name + "." + suffix
    with open(filename, 'r') as fin:
        total = 0.0
        num = 0
        for line in fin:
            total += float(line)
            num += 1
        avg = total / num
    return avg

def get_boost(bench_name, lower_is_better):
    laputa_avg = get_avg(bench_name, "laputa")
    kvm_avg = get_avg(bench_name, "kvm")
    if lower_is_better:
        return (kvm_avg - laputa_avg) / kvm_avg
    else:
        return (laputa_avg - kvm_avg) / kvm_avg

def output():
    with open("./data-app.dat", 'w') as fout:
        fout.write("Benchmark\t\tImprovement\n")
        for bench in benchmarks:
            boost = get_boost(bench[0], bench[1])
            print("{}\t\t{:.4f}".format(bench[0], boost))
            fout.write("{}\t\t{:.4f}\n".format(bench[0].replace("_", "\\\\\_"), boost))

output()
os.system("gnuplot ./draw-app.gp")
os.system("cp ./fig-app.eps ../scale-vm.eps")


==> data/show_picture.sh <==
sudo cp hist-virt-lmbench.eps /var/www/html/
sudo cp hist-virt-app.eps /var/www/html/

IP=`ifconfig | grep -Eo 'inet (addr:)?([0-9]*\.){3}[0-9]*' | grep -Eo '([0-9]*\.){3}[0-9]*' | grep -v '127.0.0.1' | grep -v '172.17.0.1'`

echo You can access the picture by http://${IP}/hist-virt-app.eps and http://${IP}/hist-virt-lmbench.eps

